Relativistic Thermal Bremsstrahlung Gaunt Factor for the Intracluster Plasma. III. Analytic Fitting Formula for the Nonrelativistic Exact Gaunt Factor

We present an accurate analytic fitting formula for the thermal bremsstrahlung Gaunt factor in the nonrelativistic limit. The fitting formula excellently reproduces the numerical results of the calculation carried out by the present authors using the method of Karzas and Latter. The present analytic fitting formula will be useful for the analysis of the X-ray emission which comes from the intracluster plasmas with relatively low temperatures as well as the other X-ray sources.

==> subroutine.f <==
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C                                                                    C
C     THERMAL BREMSSTRAHLUNG GAUNT FACTOR ANALYTIC FITTING FORMULA   C
C                                                                    C
C            GF = sum{ GAMMA^i * U^j }, { i,j = 0 - 10 }.            C
C                                                                    C
C     This formula is available for -4 <log u <1, -3<log gamma^2 <2. C
C                                                                    C
C     Insert the coefficients from DATA FILE.                        C
C     The coefficients are arranged in Bij = B00, B01, B02, ...      C
C                                                                    C
C                              1st Jul. 1999 Li-Da- Group (^_^)      C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
       IMPLICIT REAL*8 (A-H, O-Z)
       REAL*8 B(121)

C      THE COEFFICIENTS
       DATA B/
      *2.31448D+0, -2.39863D+0, 9.79187D-1, 4.53690D-1,
      *-1.69366D-1, -4.30246D-1, -3.84721D-1, 1.07579D-1,
      *3.78713D-1, 2.73831D-2, -1.06087D-1, -5.82308D-1,
      *9.45299D-1, 7.50594D-1, 8.33913D-2, 3.69950D-1,
      *8.54940D-1, -2.53707D-1, -1.46431D+0, -6.03851D-1,
      *5.60237D-1, 3.61029D-1, -7.69314D-1, 1.90311D-1,
      *-3.88671D-1, -1.26175D+0, -1.79261D+0, 2.11206D+0,
      *6.98574D+0, 5.64434D-1, -6.05501D+0, -1.02473D+0,
      *1.64915D+0, 2.09120D-1, -6.34270D-2, -2.13061D-1,
      *-2.26219D-1, -2.86365D+0, -7.69346D+0, -2.28229D+0,
      *1.13788D+1, 8.47077D+0, -4.33454D+0, -4.10317D+0,
      *8.47001D-1, 1.82172D-1, 3.96012D-1, 4.08453D+0,
      *1.01333D+1, -6.40153D+0, -3.14652D+1, -3.86629D+0,
      *2.72361D+1, 4.91736D+0, -7.45031D+0, -1.21671D-1,
      *-1.87775D-1, -5.42449D-1, -1.32846D+0, 4.46956D+0,
      *2.03609D+1, 1.11697D+1, -2.88967D+1, -2.60411D+1,
      *1.11268D+1, 1.20846D+1, -7.67073D-1, -4.70394D-2,
      *9.76439D-2, -7.60194D+0, -2.17329D+1, 1.11517D+1,
      *6.35508D+1, 7.89505D+0, -5.56577D+1, -9.73728D+0,
      *1.54684D+1, 3.01370D-2, 2.44838D-1, 7.36601D-1,
      *2.14229D+0, -3.24693D+0, -2.18736D+1, -1.45136D+1,
      *3.07839D+1, 3.00594D+1, -1.19819D+1, -1.37950D+1,
      *4.40477D-1, -1.41621D-1, -5.24374D-1, 6.73369D+0,
      *2.06793D+1, -9.63661D+0, -5.90074D+1, -7.06822D+0,
      *5.22275D+1, 8.78611D+0, -1.47207D+1, 5.12129D-3,
      *-9.59773D-2, -2.95736D-1, -9.46625D-1, 9.39673D-1,
      *8.37046D+0, 6.04020D+0, -1.17635D+1, -1.19353D+1,
      *4.61643D+0, 5.46132D+0, -1.12455D-1, 8.39735D-2,
      *2.64128D-1, -2.26435D+0, -7.24494D+0, 3.22187D+0,
      *2.04415D+1, 2.34034D+0, -1.82417D+1, -2.96404D+0,
      *5.19706D+0/


C     UI = log u, GI = log gamma^2

       DO 10 UI = -4.d0, 1.01d0, 0.1d0
          U = ( UI + 1.5d0 )/2.5d0

          DO 20 GI = -3.d0, 2.01d0, 0.1d0
             G = ( GI + 0.5d0 )/2.5d0

             GF = B(1) +B(2)*U +B(3)*U**2 +B(4)*U**3 +B(5)*U**4
      *     +B(6)*U**5+B(7)*U**6 +B(8)*U**7 +B(9)*U**8
      *     +B(10)*U**9 +B(11)*U**10
      *     +( B(12)+B(13)*U+B(14)*U**2+B(15)*U**3+B(16)*U**4
      *     +B(17)*U**5+B(18)*U**6+B(19)*U**7 +B(20)*U**8
      *     +B(21)*U**9 +B(22)*U**10 )*G
      *     +( B(23)+B(24)*U+B(25)*U**2+B(26)*U**3+B(27)*U**4
      *     +B(28)*U**5+B(29)*U**6+B(30)*U**7 +B(31)*U**8
      *     +B(32)*U**9 +B(33)*U**10 )*G**2
      *     +( B(34)+B(35)*U+B(36)*U**2+B(37)*U**3+B(38)*U**4
      *     +B(39)*U**5+B(40)*U**6+B(41)*U**7 +B(42)*U**8
      *     +B(43)*U**9 +B(44)*U**10 )*G**3
      *     +( B(45)+B(46)*U+B(47)*U**2+B(48)*U**3+B(49)*U**4
      *     +B(50)*U**5+B(51)*U**6+B(52)*U**7 +B(53)*U**8
      *     +B(54)*U**9 +B(55)*U**10 )*G**4
      *     +( B(56)+B(57)*U+B(58)*U**2+B(59)*U**3+B(60)*U**4
      *     +B(61)*U**5+B(62)*U**6+B(63)*U**7 +B(64)*U**8
      *     +B(65)*U**9 +B(66)*U**10 )*G**5
      *     +( B(67)+B(68)*U+B(69)*U**2+B(70)*U**3+B(71)*U**4
      *     +B(72)*U**5+B(73)*U**6+B(74)*U**7 +B(75)*U**8
      *     +B(76)*U**9 +B(77)*U**10 )*G**6
      *     +( B(78)+B(79)*U+B(80)*U**2+B(81)*U**3+B(82)*U**4
      *     +B(83)*U**5+B(84)*U**6+B(85)*U**7 +B(86)*U**8
      *     +B(87)*U**9 +B(88)*U**10 )*G**7
      *     +( B(89)+B(90)*U+B(91)*U**2+B(92)*U**3+B(93)*U**4
      *     +B(94)*U**5+B(95)*U**6+B(96)*U**7 +B(97)*U**8
      *     +B(98)*U**9 +B(99)*U**10 )*G**8
      *     +( B(100)+B(101)*U+B(102)*U**2+B(103)*U**3+B(104)*U**4
      *     +B(105)*U**5+B(106)*U**6+B(107)*U**7+B(108)*U**8
      *     +B(109)*U**9+B(110)*U**10)*G**9
      *     +( B(111)+B(112)*U+B(113)*U**2+B(114)*U**3+B(115)*U**4
      *     +B(116)*U**5+B(117)*U**6+B(118)*U**7+B(119)*U**8
      *     +B(120)*U**9+B(121)*U**10)*G**10

          write(6,*)UI,GI,GF

  20      CONTINUE
  10      CONTINUE

       STOP
       END

